No complete set of mutually unbiased bases in C^6 without Fourier vanishing

A recent exact certificate shows that C^6 admits no seven mutually unbiased bases, hence at most five (OpenAI, 2026). That argument has two parts. The first proves the Fourier-vanishing conjecture of Matolcsi, Ruzsa and Weiner for every complex Hadamard matrix of order six other than Tao's cubic matrix, and excludes the cubic matrix separately. The second feeds this vanishing into a positivity certificate on mixed moments of a hypothetical complete family. We show that the first part is not needed. We keep the same six families of test functions and the same linear identities, but we never set a moment to zero because of Fourier vanishing. New positive definite integer matrices still give the contradiction. The only inputs are orthonormality, unbiasedness, the second-moment (2-design) identity of a complete family, and the trivial bound |moment| <= 1. A standard-library program checks the certificate in exact integer and rational arithmetic in under a minute and a half. We also record computational observations that are not part of the proof: a systematic S_6-symmetric family of test functions appears to close the argument with relations of total order at most 7 instead of 11, and at order 9 two orbit types of test charges appear to suffice. In the prime-power dimensions 4,5,7,8, where complete families exist, the same pipeline finds no certificate, as it must.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/LICENSE-data.txt <==
cert_d6_data.json, the logs in verification_logs/, and the accompanying note are licensed under the
Creative Commons Attribution 4.0 International License (CC BY 4.0):
https://creativecommons.org/licenses/by/4.0/

The program verify_d6.py is licensed under the Apache License, Version 2.0 (see LICENSE and NOTICE).


==> anc/NOTICE <==
verify_d6.py
Copyright 2026 Jinze Yang.

This product includes software adapted from the verifier printed in Appendix A of
OpenAI, "Exact Fourier certificates for complex Hadamard matrices of order six" (2026),
https://github.com/openai/math, licensed under the Apache License, Version 2.0.
The modifications are listed in the header of verify_d6.py and in the accompanying note.


==> anc/README.md <==
# No seven mutually unbiased bases in C^6 without Fourier vanishing: exact certificate

Release package, 15 November 2026. Author: Jinze Yang, School of Physics, Xidian University.
License: `verify_d6.py` — Apache License 2.0 (adapted from OpenAI's Apache-2.0 verifier; see `LICENSE`, `NOTICE`); `cert_d6_data.json` and logs — CC BY 4.0 (see `LICENSE-data.txt`).

## What this proves

**Theorem.** There do not exist seven mutually unbiased orthonormal bases of C^6. Equivalently, there are no seven
orthonormal bases B_1, ..., B_7 of C^6 with |<b_{r,i}, b_{s,j}>|^2 = 1/6 for all r ≠ s and all i, j.
By Weiner's gap theorem (M. Weiner, Proc. Amer. Math. Soc. 141 (2013) 1963–1969), the maximum number of mutually
unbiased bases in C^6 therefore satisfies **N(6) ≤ 5**.

The same statement was proved by OpenAI in *Exact Fourier certificates for complex Hadamard matrices of order six*
(OpenAI Math Release preprint, 24 September 2026). That proof has two parts:
- **Part A** (Sections 3–5) proves the Fourier-vanishing conjecture of Matolcsi, Ruzsa and Weiner,
  g_H(πα) = 0 with α = (1,1,1,−1,−1,−1), for every complex Hadamard matrix of order six except Tao's cubic matrix. It
  then excludes the cubic matrix from a complete family (Prop. 5.2).
- **Part B** (Section 6) is a mixed-moment positivity certificate that takes this vanishing, their eq. (27), as input.

The certificate here **does not use Part A**. It uses the same six test-function lists (λ, ws) as OpenAI's Section 6,
and the same valid linear identities:
- the contraction relations of their Lemma 3.2, including the formal seven-row version, up to total order 11;
- vanishing of moments with an order-one charge (orthogonality);
- the symmetries of Lemma 6.2(i), the singleton reduction (iii) / eq. (34), which comes from the second-moment
  (2-design) identity (12), and the single-label expansion (iv);
- the mixed identities (36), (37) up to total order 11.

**No moment is ever set to zero because a charge is a permutation of α.** With new positive definite integer Gram
matrices Z_λ, the averaged positive form satisfies the following, where every X_ρ is an actual moment with
|X_ρ| ≤ 1:

    5 · Σ_λ E[Y_λ^* Z_λ Y_λ]  =  f + Σ_ρ β_ρ X_ρ ,
    f        = −821605927536823/38880          ≈ −2.113184e10
    Σ_ρ|β_ρ| =   5531688869329/12960           ≈  4.268278e8
    f + Σ|β| = −201252715232209/9720           ≈ −2.070501e10  < 0

The left side is ≥ 0 and the right side is ≤ f + Σ|β| < 0, a contradiction. The inputs are orthonormality,
unbiasedness, the 2-design identity of a complete family, and the trivial bounds |moment| ≤ 1.

## Files

| file | content |
|---|---|
| `verify_d6.py` | standalone verifier: Python standard library only; every certifying step is integer/rational arithmetic; it regenerates all relations itself |
| `cert_d6_data.json` | certificate data: the six records (λ, ws, e, a) in the format of OpenAI's Appendix A. The (λ, ws) are OpenAI's, unchanged; `a` is the lower triangle of the new integer matrix Z_λ in row order; e = 0 for all blocks; `limit` = 11 |
| `SHA256SUMS` | checksums of the two files above |
| `verification_logs/` | logs of the reference run of this verifier and the script that produced them (see below) |

SHA-256:

    8149c17e766767712fa6a1724a9d9f22154ce2f473df8b38a652aad19d86df19  verify_d6.py
    2f7b602b28799008f78a28744ae6c0e0ee02633038b0f21bf8707a4c7080f3e7  cert_d6_data.json

Check with `sha256sum -c SHA256SUMS` (Linux) or `shasum -a 256 -c SHA256SUMS` (macOS).

## How to run

Requirements: Python ≥ 3.8 (the verifier uses `pow(x, -1, p)`), standard library only. No third-party
packages, no network access. This verifier was run with CPython 3.10.12 on Linux (see Runtime); an earlier revision
(see below) was run with CPython 3.9.18 and 3.12.4.

    python3 verify_d6.py cert_d6_data.json

We recommend isolated mode, which also ignores `PYTHON*` environment variables:

    python3 -I verify_d6.py cert_d6_data.json

**Assertions must be enabled.** The internal checks (exact substitution check, positive definiteness pivots, input
format) are `assert` statements, so the verifier refuses to run under `-O`, `-OO` or `PYTHONOPTIMIZE`: it prints
`Refusing to run with -O / PYTHONOPTIMIZE: ...` and exits with status 1 (logged in
`verification_logs/refuse_optimize.log`). OpenAI's wrapper `run.py` has the same guard. The final sign test
f + Σ|β| < 0 is an explicit check: if it fails, the program prints `NOT VERIFIED` and exits with status 1.

### Expected output (complete)

    certificate cert_d6_data.json sha256 2f7b602b28799008f78a28744ae6c0e0ee02633038b0f21bf8707a4c7080f3e7
    rank table: 8871 909 897
    rank table: 40618 3583 2842
    constant f       = -821605927536823/38880 ~ -2.113184e+10
    sum |beta|       = 5531688869329/12960 ~ 4.268278e+08
    f + sum|beta|    ~ -2.070501e+10
    VERIFIED: the averaged positive form is <= f + sum|beta| < 0, a contradiction; no 7 MUBs in C^6.

Each `rank table` line gives the number of nonzero integer equations, the number of moment coordinates, and the
number of independent witness rows used for exact substitution. The first line is the pair table and the second the
mixed table. The pair table is identical to OpenAI's. Their mixed table, built with vanishing, is
46041 3429 2767.

### Runtime

| interpreter | machine | wall time | peak memory |
|---|---|---|---|
| `/usr/bin/python3 -I` (CPython 3.10.12, system Python) | Linux workstation, Intel Core i7-13700KF, one core | 45 s | 0.38 GB |

Reference run of this verifier (sha256 8149c17e…df19) on 2026-11-15: `bash run_verify.sh` in a fresh directory that
contained only `verify_d6.py`, `cert_d6_data.json` and the script (a copy is in `verification_logs/run_verify.sh`). It produced exactly the output above, with exit status 0; the three `-O` variants were refused with exit
status 1. Logs: `verification_logs/run_env.txt` (machine, interpreter, sha256 of both files),
`verification_logs/verify_system_python3.log`, `verification_logs/refuse_optimize.log`.

An earlier revision of the verifier (sha256 f6cfab32…a55b), without the `-O` guard and with `assert f + v < 0`
instead of the explicit final check, produced the same output on a Linux cluster node on 2026-11-14 with CPython
3.9.18 (82 s) and 3.12.4 (69 s). Those logs are not included here; they are not evidence for the current file.

## What the verifier checks

1. **Pair relations.** It generates the formal seven-row contraction relations (OpenAI Lemma 3.2, eq. (6)) of total
   order 7–11 with 2–4 columns, reduces them by the order-one contraction (5), and computes exact substitution rules.
   This is modular echelon form, CRT and rational reconstruction, followed by the **exact** integer check `W P = 0`
   of OpenAI's Lemma 7.1. The modular steps only propose; the exact check proves.
2. **Mixed relations.** It generates the identities (36), (37) for all charge triples of total order ≤ 11, with the
   reductions of Lemma 6.2 (i), (iii), (iv) and the order-one zero rule only. It then computes exact substitution
   rules in the same way.
3. **Positive definiteness.** For each block it rebuilds the symmetric integer matrix Z_λ and checks positive
   definiteness by exact rational Schur complements. Every pivot must be > 0; all 98 pivots are positive.
4. **Gram expansion and bound.** It expands Σ_λ E[Y_λ^* Z_λ Y_λ] through the Gram formulas of Lemma 6.1, applies the
   reductions and substitutions, and checks f + Σ|β| < 0 in exact rational arithmetic (an explicit test, not an
   `assert`).

## Relation to OpenAI's verifier

`verify_d6.py` is a line-by-line adaptation of the verifier printed in OpenAI's Appendix A (`verification/verify.py`,
sha256 `104a7306…0eb0e2aa9`). After normalising formatting, 34 of their functions are unchanged, among them the
canonical forms, the contraction, the modular elimination, rational reconstruction, the Young-symmetrised test
functions and the Gram tagging. The mathematical differences are:

1. `special()` always returns `False`, so no moment is set to zero for a permuted-α charge. Only order-one charges
   vanish.
2. There is no single-matrix identity (10) (`check_pair`, their Prop. 3.4). Nothing depends on their Cor. 3.1, Prop. 4.1
   or Prop. 5.2.
3. The coordinate order is the default sort, without the priority lists `I`. This changes which coordinates are free,
   not which relations are used.
4. The Z matrices are new, and the pivot test is `p > 0`, the exact criterion, instead of their margin `p > 40000`. The
   minimum pivots of the new Z are about 1–12, so the new data would not pass that margin.

Other differences: the code is written for a general dimension parameter `D = 6`; the data are read from JSON; and
f and Σ|β| are printed rather than asserted against hard-coded values. Unknown keys would be kept as free symbols
rather than raising `KeyError`, which is sound because such a symbol is still an actual moment bounded by 1. A
diagnostic run confirms that this fallback is never used with these data.

**Cross-check.** An independent C++ re-implementation of the relation generation and exact elimination is not part of
this release. It reproduces, exactly, the pair table (8871/909/897), OpenAI's mixed table with vanishing
(46041/3429/2767) together with their published f and Σ|β|, and the no-vanishing mixed table (40618/3583/2842) used
here. It has not been run on the Z data of this release. The certificate itself rests on `verify_d6.py` alone.

## How the data were produced (informational; not needed for verification)

An SDP was solved for pseudo-moments with OpenAI's six test-function blocks and all relations above, with no
vanishing. Its floating-point dual matrices were symmetrised, projected to the PSD cone, scaled and rounded to
integers (about 10^9 scale), and the smallest diagonal shift (1 or 10) making each rounded matrix positive definite
was added. Nothing about this process needs to be trusted: the verifier checks the resulting integers exactly.


==> anc/SHA256SUMS <==
8149c17e766767712fa6a1724a9d9f22154ce2f473df8b38a652aad19d86df19  verify_d6.py
2f7b602b28799008f78a28744ae6c0e0ee02633038b0f21bf8707a4c7080f3e7  cert_d6_data.json


==> anc/cert_d6_data.json <==
{"d":6,"limit":11,"vanishing_used":false,"format":"OpenAI Appendix A data list (lam, ws, e, a)","data":[[[1,1,1,2],[[0,[2,0,-1,-2,1,0]],[1,[1,0,-1,-2,1,1]],[1,[1,0,-1,-2,2,0]],[0,[1,0,-1,-2,1,1]],[1,[2,0,-1,-2,1,0]]],0,[44370537,3363423,12831003,87916519,-7073859,189207013,13155672,2095157,24867491,3996453,-113921678,-21315063,-211875149,-34884229,305278456]],[[1,1,3],[[1,[1,0,-1,1,-2,1]],[0,[3,0,-1,-2,0,0]],[1,[1,0,-1,-2,0,2]],[0,[1,0,-3,2,0,0]],[1,[3,0,-1,-2,0,0]],[0,[1,0,-1,2,0,-2]],[1,[1,0,-1,2,-1,-1]],[0,[1,0,-1,-2,0,2]],[0,[2,0,-3,1,0,0]],[1,[1,0,-2,1,-1,1]],[1,[1,0,-3,2,0,0]],[1,[2,0,-3,1,0,0]],[1,[2,0,-1,-2,0,1]],[0,[-1,0,-1,2,0,0]],[1,[1,0,-3,1,0,1]],[1,[1,0,-1,2,0,-2]],[1,[2,-1,-2,1,0,0]],[0,[2,0,-1,1,0,-2]],[1,[2,0,-1,1,0,-2]],[0,[1,0,-2,1,0,0]],[1,[1,0,-1,-2,1,1]]],0,[232838104,4835578,16788581,-157336549,-55661138,548301981,23446733,-1742953,-75987075,25339267,-195720407,-26791982,228623920,-21926335,228782576,-14789274,-25180649,-8712730,7798117,11004058,183497251,127524297,-13466892,-50663615,25360714,-83806107,-3257727,115991030,-32305568,4056287,-69847995,15143184,19253212,19172982,-16119953,29503635,50678386,-14306031,-46503676,26054464,-29221165,34193967,57204553,4724373,45135971,50410739,-37666526,298805237,-72427577,81486002,-2985014,-2612296,-56374129,-52096351,789757727,24550067,-4084080,-18661730,5252607,-2328678,13151349,27130337,4197746,13833454,31435975,18279762,45618674,2819620,-59178329,6321738,-48455568,15172867,27884486,-262021,13683849,-13687239,7660379,16134079,-148942351,115020872,-249720143,-39500938,-24104854,-177478658,-181381287,43465839,-136173675,-374981261,-42182203,-11051363,1000000010,34054301,6366443,19486936,-10711730,-13908817,-66533125,7839989,-17164079,-15999826,99568891,335327,-2952044,17407713,39855590,-24837717,-22129886,62997808,9253146,74400488,-4930308,29788035,9966019,21146385,74597573,20183332,-6853162,-131336676,3554083,74032290,223700878,-20977116,-110043770,48454223,-165320074,6013646,151908581,-29402488,86509755,11378556,18857467,35262199,-345996805,17167908,5728866,295237974,118116237,-38936476,53615044,8743780,-53252606,95699302,92040882,-22809655,51225326,247099953,28941188,23039952,-419470200,160660,35373455,162993600,231645810,-41744919,-31542531,21668559,13337657,45389116,164650572,-29491893,24609632,26559842,58892626,730257,-2434701,-242097274,-55486071,5754493,14148633,106948485,196902467,170422001,-25073123,-10726289,11158695,-147705358,116135710,130354971,-33892559,64024669,97650506,29392594,47007384,-345700335,-22488867,-10040953,191676251,229171268,74207898,331652862,53810847,-4836462,-21262613,12944497,-29645888,-27989847,39426349,-6672464,18186254,32203276,5565534,4638798,-85273371,17462635,15259650,74016766,35251277,-15308939,23349238,26882646,-115888330,-61152520,144162071,-3699714,159695868,254944391,-43378856,37862816,29325485,232279631,25034749,-7213520,-387229149,-76465223,70012241,-60765182,176390741,280768696,98404392,-35659974,513384944]],[[1,2,2],[[1,[1,0,-1,0,-2,2]],[0,[1,0,-1,0,-2,2]],[1,[2,0,-1,0,-2,1]],[0,[1,0,-3,0,1,1]],[1,[1,0,-3,0,1,1]],[1,[1,0,-1,-2,1,1]],[0,[2,0,-1,0,-2,1]],[1,[1,0,-1,0,2,-2]],[1,[1,0,-2,-1,1,1]],[0,[1,0,-1,0,1,-1]],[0,[-1,0,-1,0,1,1]]],0,[261744548,-5810660,60944914,-360682674,-35879697,533237105,15162378,-31176282,-6773980,31068748,127467595,44878526,-218851653,-1114436,116428382,-66030657,-77630930,149961146,32899888,-97856296,120317832,115705139,64400382,-208027716,-26792991,109383500,-116396565,124907335,-56063092,-37772743,110648961,7168470,-68015569,67068320,-68046799,43073168,202018288,-12000971,-317559113,95296149,178532647,-59746613,83572020,-89818435,594270033,-33332376,20308247,43097178,-32042238,-22655601,-12345417,6169222,7584034,-138830992,38549458,-8183548,27943377,1420642,-32756719,-1841472,-29807479,26372049,-4336392,-109558084,35231250,35703628]],[[1,4],[[1,[1,0,1,0,-3,1]],[0,[3,0,-3,0,0,0]],[0,[1,0,-3,0,0,2]],[1,[3,0,-1,0,0,-2]],[1,[1,0,-3,0,0,2]],[1,[1,0,-1,0,-2,2]],[1,[3,0,-3,0,0,0]],[1,[1,-1,-2,0,0,2]],[0,[1,0,-1,0,-2,2]],[1,[1,0,2,0,-1,-2]],[0,[3,0,-1,0,0,-2]],[1,[2,-3,1,0,0,0]],[1,[1,-3,2,0,0,0]],[0,[-1,0,-1,0,0,2]],[0,[1,-3,2,0,0,0]],[1,[2,0,-3,0,0,1]],[1,[3,-1,-2,0,0,0]],[1,[1,0,-1,-2,1,1]],[0,[1,0,1,0,-3,1]],[1,[3,0,-1,0,-1,-1]],[0,[-2,0,2,0,0,0]],[1,[2,0,1,0,-1,-2]],[1,[2,0,-1,0,-2,1]],[1,[1,0,-3,0,1,1]],[0,[2,0,-2,0,0,0]],[1,[2,0,1,-1,-1,-1]],[0,[0,0,1,0,-2,1]]],0,[120476018,4337701,2603341,10665851,-668672,2903880,-5862235,40540,621838,23638987,17243698,-2243473,1602848,10871823,29061110,43867568,4745943,5989500,4410861,456956,32404436,-3148649,-2736172,549525,2260607,2618593,-4032231,5324623,-1757488,3705803,-1140690,-11424264,-15550700,1991836,-7336255,19232679,-3552450,-2902010,1729615,4560228,11278232,-5080176,3702186,-11780707,17236218,-13964453,-4789879,1827117,-1316387,1942879,-8168672,3768911,-11515087,16607185,31341177,-22694462,-1957352,-1572041,3756008,3388294,-10440216,1044297,-3797825,4795892,7502686,7660433,25798505,-690510,5778263,9647404,16292611,18339855,-1725430,-7084260,4708487,1611543,-4243507,39646988,38916074,402588,4378977,2423346,17002091,10928457,-534852,-4801836,7893425,-2039162,-6023680,18522308,26305852,-9252426,88726,-678732,2380019,-2765755,-1653827,-443764,1408628,-3439901,-845235,3254963,-7337462,-7743361,5507181,8500076,227609,981599,3290734,3316595,3436025,-1155828,68069,-1207958,-2480997,-806470,5402529,3568696,200115,2384728,21531882,-2127973,3539313,-4933570,17863470,5156401,46601,-11728785,18317718,21044481,175003,22690619,16969813,-9525913,-184549,42157624,7555697,1178644,-298783,-11846377,-10144611,-3680225,-4561120,17556217,-14152244,-14954756,-1656323,-17890288,-4875262,6739950,1937709,-21964538,34503891,28243485,3347425,1821561,2133203,-3808687,15599819,1337944,499450,-3344486,-12242984,-12264465,7432911,12935335,-7379958,81759,-2640921,-7783642,29556144,6046216,-1167613,253440,-4490915,-7949712,1674426,1024440,5958157,-14894212,-12245109,-4565578,125671,-6850397,2173995,1775588,-15265761,12344500,2055166,20778864,-3108057,-4051788,1854054,11671969,-315032,-2224588,4603872,-2816632,-11619491,-7908529,4201210,-7490141,-12689117,12223045,4722336,-28521298,20154183,-12725457,20260923,52401725,10535847,-344207,1778926,2017306,2127283,5479683,895829,-1387327,-2139276,-3009125,-1521000,2851070,1355139,1164582,1354906,-2144393,2523001,985824,4099213,8462581,2888882,67589119,1478597,6457546,-1080449,14107548,24357401,2524566,-3147815,268424,-20418124,-19800004,31532556,35162191,-16890152,3749674,16503377,-10728335,39066193,6180117,-20261959,4298321,84556264,49671690,5005846,6018607,2367181,12185453,28075440,-5387011,-108352,8410748,-4266701,-11232720,29029511,28693260,-11444233,2995692,26739984,-15068027,21939884,-13447376,-32035650,516918,47112265,52240630,-54285138,-9057541,-2968579,21020276,19823459,-30312798,7067082,-22412336,16187985,26796557,22348292,152768,-11608261,8259748,1567779,4237147,-11974687,-34399893,-7650748,25601972,-1732788,-49498198,-35527894,84125966,-6401430,-908968,346921,6285931,6489103,-581073,1430297,-8334338,8273770,10552164,4609380,2244774,-207397,917576,-529826,8501177,-9951562,-5527865,-8692508,-2344235,-600025,-9999084,951992,15195161,7248566,15611674,1886205,1740802,-8822080,-16231974,11788101,-2991251,16351331,-22690302,-21359540,-8812256,-1930585,-7004722,4066878,2231069,-23800678,23030044,6461188,24293841,21698493,5635298,8643021,-8276455,-27681757,-13015167,37649880,-2710272,1915286,-1777814,-4329303,-5452623,-1579240,-3266360,8914117,-7559548,-9351179,-1534720,-4841999,-1951535,1069902,275715,-9274225,9869363,898281,4412395,760057,-683756,-856718,-3051145,-8807870,-4980258,8848476,5756212]],[[2,3],[[1,[1,0,0,1,1,-3]],[0,[1,0,0,-3,2,0]],[1,[1,0,0,-3,2,0]],[1,[3,0,0,-1,-2,0]],[0,[2,0,0,-3,1,0]],[0,[1,0,0,1,1,-3]],[1,[1,0,0,-1,2,-2]],[1,[3,0,0,-1,-1,-1]],[1,[2,0,0,-3,1,0]],[0,[3,0,0,-1,-1,-1]],[1,[2,0,0,-1,1,-2]],[0,[0,0,0,-2,2,0]],[1,[1,0,-3,1,1,0]],[1,[1,0,0,-1,-2,2]],[1,[1,-1,0,-2,2,0]],[1,[2,-1,0,-2,1,0]],[1,[1,0,-1,1,1,-2]],[0,[0,0,0,-1,-1,2]],[0,[1,0,-1,-1,2,-1]],[0,[-2,0,0,1,1,0]],[0,[1,0,0,-1,-1,1]],[1,[2,0,-1,-1,1,-1]]],0,[107170327,13810759,20333927,36687947,27136512,57081929,-37551367,-15364102,-29374550,35839210,19333986,22681440,38709021,-25637062,38765628,-19547191,-17470200,-25779797,17321963,-26981725,21188571,-18849889,40179110,20554761,-13364631,36623861,-38469372,268828929,19187859,-1819076,9550947,-5831053,-8485857,9532475,-94694391,73995958,31623090,27883500,54290550,-23213710,38148560,-25374201,33905233,4942345,64758262,27050461,2439361,8442717,-9422824,7162283,-6705371,-6525061,4710805,8258254,8742575,55244940,42754191,49199767,-28414394,26304854,-29028913,146704845,6337540,66340508,10251252,204517354,10229768,12660584,23285592,-2063916,6320634,-4534185,16347064,9038129,26316970,-1041490,44257600,22846113,-72739814,-55534471,-94439781,64451775,-69158527,47765861,-21307316,-43701195,-85351591,-15810484,-95964478,-35174037,204544195,2962798,14038065,25741442,-9538776,14400736,-8677535,30678376,4268064,30586527,-719020,45930503,17544004,-38544856,20879115,49074609,68916315,80496455,-39369893,59443194,-53421769,214009968,-15146105,100757388,8189697,238503915,57101232,-152992623,62255282,317891246,48751378,89932869,141750462,-99834002,136187797,-93205636,181151930,-30065999,140221808,15031548,140447782,34330399,-262698210,67902154,266294548,521966934,41018903,-46398189,-47082473,17600631,-45713717,32742598,-178615303,65172506,-48078131,19230012,-78185709,-31128258,77302657,-37615250,-161132272,-218206215,214395494,2373705,12850198,17570019,-7125874,14322065,-11191479,42920818,-9492937,19466777,-73552,33966167,9879517,-26831736,12144792,52509578,60408907,-39850621,10960656,-11982363,1663743,4240359,1928755,2215315,300611,10399997,-10491249,4295746,-4752714,-5629635,4183065,1363762,4327022,1685909,13586714,-25531462,3200111,6317236,-11362691,-7548516,-11796766,11050319,-13860980,10473983,-17335458,4783890,-12055069,-4327879,-12775196,252164,22370522,-3670296,-22661456,-47788232,11251871,-4694202,885140,5951498,-56432814,-4598227,-27920914,20929525,-17529536,11270115,64212553,-34318938,-27059154,-18298900,-2506141,-2355559,53349886,-1959838,3889574,-35179876,-56885343,3620263,9172943,7504051,54552860,-120322240,6041880,-23375482,29719434,-11647288,11922538,116794003,-54855983,-21954053,-39512206,-4124832,8678587,47809364,12950945,32907373,19758190,-153024333,15648595,25526502,10737041,98251399,210793099]],[[5],[[1,[1,0,0,0,-3,2]],[0,[3,0,0,0,0,-3]],[1,[1,0,0,-1,-2,2]],[1,[3,0,0,0,0,-3]],[0,[1,0,0,0,-3,2]],[1,[1,0,0,-3,1,1]],[1,[2,0,0,0,-3,1]],[1,[3,0,0,0,-1,-2]],[0,[-2,0,0,0,0,2]],[1,[3,0,0,-1,-1,-1]],[0,[0,0,0,0,-2,2]],[0,[1,0,0,-1,-2,2]]],0,[1750097,-368030,313576,-150027,295282,1527297,302571,-208346,-330498,320669,198084,-58482,536362,63649,1000493,2027826,-1018453,-1602751,829508,151396,4463593,660624,-54978,-1047070,53756,-734110,1410217,2548981,-197683,365882,389184,374906,438422,-667982,416522,3582306,-160101,34349,-72029,-385904,-668912,-397539,198969,-1679501,1174927,1819568,-800482,-1459017,925225,521030,4018669,1342436,688118,-1135681,4238395,1185503,-592177,-1365911,332321,-412208,2820657,1626382,-1031739,329270,2242106,2260110,-494387,153544,130894,346106,39409,-673415,-428476,1915228,-931617,18687,-916264,1532789]]]}

==> anc/verification_logs/refuse_optimize.log <==
Check that the verifier refuses to run with assertions disabled.

command: timeout 600 /usr/bin/python3 -O verify_d6.py cert_d6_data.json
Refusing to run with -O / PYTHONOPTIMIZE: every check in this verifier is an assertion.
exit status: 1

command: PYTHONOPTIMIZE=1 timeout 600 /usr/bin/python3 verify_d6.py cert_d6_data.json
Refusing to run with -O / PYTHONOPTIMIZE: every check in this verifier is an assertion.
exit status: 1

command: timeout 600 /usr/bin/python3 -I -OO verify_d6.py cert_d6_data.json
Refusing to run with -O / PYTHONOPTIMIZE: every check in this verifier is an assertion.
exit status: 1


==> anc/verification_logs/run_env.txt <==
date: 2026-11-15T02:46:09Z
kernel: Linux 6.8.0-48-generic x86_64
cpu: 13th Gen Intel(R) Core(TM) i7-13700KF
python3 on PATH: /usr/bin/python3
interpreter used: /usr/bin/python3 -> /usr/bin/python3.10
python 3.10.12 CPython /usr/bin/python3
sha256 of the files in the working directory:
8149c17e766767712fa6a1724a9d9f22154ce2f473df8b38a652aad19d86df19  verify_d6.py
2f7b602b28799008f78a28744ae6c0e0ee02633038b0f21bf8707a4c7080f3e7  cert_d6_data.json


==> anc/verification_logs/run_verify.sh <==
#!/bin/bash
# Reference verification run of the release copy of verify_d6.py (stdlib only, exact arithmetic).
# Run from the directory that contains verify_d6.py and cert_d6_data.json:  bash run_verify.sh
# Writes verification_logs/{run_env.txt, verify_system_python3.log, refuse_optimize.log}.
set -u
export LC_ALL=C LANG=C
PY=/usr/bin/python3
LOG=verification_logs
mkdir -p "$LOG"
{
  echo "date: $(date -u +%Y-%m-%dT%H:%M:%SZ)"
  echo "kernel: $(uname -srm)"
  echo "cpu: $(grep -m1 'model name' /proc/cpuinfo | sed 's/.*: //')"
  echo "python3 on PATH: $(command -v python3)"
  echo "interpreter used: $PY -> $(readlink -f "$PY")"
  "$PY" -I -c 'import sys, platform; print("python", platform.python_version(), platform.python_implementation(), sys.executable)'
  echo "sha256 of the files in the working directory:"
  sha256sum verify_d6.py cert_d6_data.json
} > "$LOG/run_env.txt" 2>&1

{
  echo "interpreter: $PY ($("$PY" -I -c 'import platform; print(platform.python_implementation(), platform.python_version())'))"
  "$PY" -I -c 'import sys; print("flags.isolated", sys.flags.isolated, "flags.optimize", sys.flags.optimize)'
  echo "command: timeout 600 $PY -I verify_d6.py cert_d6_data.json"
  echo "start: $(date -u +%Y-%m-%dT%H:%M:%SZ)"
  echo "----- program output (stdout and stderr) -----"
  /usr/bin/time -v timeout 600 "$PY" -I verify_d6.py cert_d6_data.json
  rc=$?
  echo "----- end of program output -----"
  echo "exit status: $rc"
  echo "end: $(date -u +%Y-%m-%dT%H:%M:%SZ)"
} > "$LOG/verify_system_python3.log" 2>&1

{
  echo "Check that the verifier refuses to run with assertions disabled."
  echo
  echo "command: timeout 600 $PY -O verify_d6.py cert_d6_data.json"
  timeout 600 "$PY" -O verify_d6.py cert_d6_data.json
  echo "exit status: $?"
  echo
  echo "command: PYTHONOPTIMIZE=1 timeout 600 $PY verify_d6.py cert_d6_data.json"
  PYTHONOPTIMIZE=1 timeout 600 "$PY" verify_d6.py cert_d6_data.json
  echo "exit status: $?"
  echo
  echo "command: timeout 600 $PY -I -OO verify_d6.py cert_d6_data.json"
  timeout 600 "$PY" -I -OO verify_d6.py cert_d6_data.json
  echo "exit status: $?"
} > "$LOG/refuse_optimize.log" 2>&1


==> anc/verification_logs/verify_system_python3.log <==
interpreter: /usr/bin/python3 (CPython 3.10.12)
flags.isolated 1 flags.optimize 0
command: timeout 600 /usr/bin/python3 -I verify_d6.py cert_d6_data.json
start: 2026-11-15T02:46:09Z
----- program output (stdout and stderr) -----
certificate cert_d6_data.json sha256 2f7b602b28799008f78a28744ae6c0e0ee02633038b0f21bf8707a4c7080f3e7
rank table: 8871 909 897
rank table: 40618 3583 2842
constant f       = -821605927536823/38880 ~ -2.113184e+10
sum |beta|       = 5531688869329/12960 ~ 4.268278e+08
f + sum|beta|    ~ -2.070501e+10
VERIFIED: the averaged positive form is <= f + sum|beta| < 0, a contradiction; no 7 MUBs in C^6.
	Command being timed: "timeout 600 /usr/bin/python3 -I verify_d6.py cert_d6_data.json"
	User time (seconds): 44.59
	System time (seconds): 0.09
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:44.71
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 377780
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 101613
	Voluntary context switches: 3
	Involuntary context switches: 1733
	Swaps: 0
	File system inputs: 0
	File system outputs: 16
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0
----- end of program output -----
exit status: 0
end: 2026-11-15T02:46:54Z


==> anc/verify_d6.py <==
#!/usr/bin/env python3
# SPDX-License-Identifier: Apache-2.0
# Copyright 2026 Jinze Yang.
# This file is a modified version of the verifier printed in Appendix A of OpenAI, "Exact Fourier certificates for
# complex Hadamard matrices of order six" (2026), distributed at https://github.com/openai/math under the Apache
# License 2.0. Changes made: the alpha-vanishing input is removed; the single-matrix identity (10) and Prop. 5.2 are
# not used; no priority lists; new certificate data are read from a JSON file; exact positive definiteness test p > 0;
# unknown keys are kept as free symbols; refusal to run under -O and an explicit final check; code reorganised with a
# dimension parameter D (fixed to 6 here). See the docstring below and the accompanying note.
"""Exact verification: no seven mutually unbiased bases in C^6, hence N(6) <= 5,
WITHOUT the Fourier-vanishing input (27) and without the cubic (Tao) exclusion.

Framework: OpenAI, "Exact Fourier certificates for complex Hadamard matrices of order six" (2026), Secs. 3, 5, 6, 7.
Relative to that paper's verifier, this program
  * never sets a moment to zero because a charge is a permutation of alpha = (1,1,1,-1,-1,-1)
    (only order-one charges vanish, by orthogonality, Lemma 6.2(ii) first half);
  * does not use the single-matrix identity (10) nor Proposition 5.2;
  * uses the same six test-function lists ws, with new positive definite integer matrices Z.
All arithmetic that certifies anything is integer or rational.  Standard library only.
Run:  python3 verify_d6.py cert_d6_data.json
"""
import sys, json, itertools, hashlib
from functools import lru_cache
from fractions import Fraction as Q
from math import gcd
from collections import Counter

D = 6
VANISH = False
ALPHA = (1, 1, 1, -1, -1, -1)
_CACHED = []


def memo(f):
    g = lru_cache(None)(f)
    _CACHED.append(g)
    return g


def memo1(f):
    g = lru_cache(200000)(f)
    _CACHED.append(g)
    return g


Epair = None
rows0 = {}
MISSES = Counter()

# ---------------------------------------------------------------- basic vector ops
def tr(A):
    return tuple(zip(*A))


def neg(a):
    return tuple(-x for x in a)


def opposite(A):
    return tuple(map(neg, A))


def plus(a, b):
    return tuple(x + y for x, y in zip(a, b))


def order(a):
    return sum(x for x in a if x > 0)


def wt(L):
    return sum(map(order, L))


def basic(A):
    return tuple(sorted(a for a in A if any(a)))


@memo
def perms(m):
    return tuple(itertools.permutations(range(m)))


def perm(a, p):
    return tuple(a[i] for i in p)


@memo
def pp(c):
    s = tuple(sorted(c))
    return tuple(p for p in perms(len(c)) if perm(c, p) == s)


def canon1(A):
    B = tr(A)
    c = tuple(map(order, B))
    C = tuple(sorted(c))
    return C, min(tuple(sorted(tr(perm(B, p)))) for p in pp(c))


@memo1
def canonpair(A):
    A = basic(tr(basic(tr(A))))
    if not A:
        return ()
    B = tr(A)
    L = []
    for C in (A, opposite(A), B, opposite(B)):
        if len(C) >= len(C[0]):
            L.append(canon1(C))
    return min(L)[1]


@memo
def parts(k, n, lo, hi):
    if not n:
        return ((),) if k == 0 else ()
    return tuple((i,) + L for i in range(lo, min(k // n, hi) + 1) for L in parts(k - i, n - 1, i, hi))


@memo
def comps(k, n, cap):
    if not n:
        return ((),) if k == 0 else ()
    return tuple((i,) + L for i in range(max(0, k - sum(cap[1:])), min(k, cap[0]) + 1)
                 for L in comps(k - i, n - 1, cap[1:]))


def vecs(k, n):
    for u in comps(k, n, (k,) * n):
        for v in comps(k, n, tuple(k * (i == 0) for i in u)):
            yield plus(u, neg(v))


def add(d, g, s=1):
    for a, x in g.items():
        v = x * s + d.get(a, 0)
        if v:
            d[a] = v
        elif a in d:
            del d[a]


def lin(g, F):
    r = {}
    for a, x in g.items():
        add(r, F(a), x)
    return r


# ---------------------------------------------------------------- single-matrix (pair) moments
def expand_degree1(B, i):
    a = B[i]
    C = B[:i] + B[i + 1:]
    v = {}
    for j, b in enumerate(C):
        add(v, evpair(canonpair(C[:j] + (plus(a, b),) + C[j + 1:])))
    return v


@memo
def evpair(A):
    for B in (A, tr(A)):
        assert len(B) <= D and not any(map(sum, B))
    for B in (A, tr(A)):
        for i, a in enumerate(B):
            if order(a) == 1:
                r = {}
                add(r, expand_degree1(B, i), -Q(1, D + 1 - len(B)))
                return r
    return {A: 1}


def allAB(r, c, output):
    """Enumerate (D+1)-row balanced exponent matrices with row orders r, column orders c."""
    m = len(c)
    seen = set()
    R = D + 1

    @lru_cache(200000)
    def steps(i, s, t, key):
        if i == R:
            return ()
        k = r[i]
        rest = sum(r[i + 1:])
        w = []
        for u in comps(k, m, s):
            ss = plus(s, neg(u))
            for v in comps(k, m, tuple(j if h == 0 else 0 for h, j in zip(u, t))):
                a = plus(u, neg(v))
                if a < key:
                    continue
                tt = plus(t, neg(v))
                if max(plus(ss, tt)) > rest:
                    continue
                st = (i + 1, ss, tt, a if i + 1 < R and r[i + 1] == k else ())
                if i == R - 1 or steps(*st):
                    w.append((st, a))
        return w

    def visit(state, A):
        for st, a in steps(*state):
            C = A + (a,)
            if len(C) < R:
                visit(st, C)
            else:
                B = canonpair(C)
                if B not in seen:
                    seen.add(B)
                    output(C)
    visit((0, c, c, ()), ())


def lcm(a, b):
    return a * (b // gcd(a, b))


def intscale(s):
    d = 1
    for a in s.values():
        d = lcm(d, a.denominator)
    return d, {i: (d // a.denominator) * a.numerator for i, a in s.items()}


def inv(a, p):
    return pow(a, -1, p)


def minusmod(s, t, b, p):
    for i, z in t.items():
        h = (s.get(i, 0) - z * b) % p
        if h:
            s[i] = h
        elif i in s:
            del s[i]


def echelon(E, p):
    rel = {}
    wit = []
    for vec in E:
        s = {i: x % p for i, x in vec.items() if x % p}
        while s:
            k = max(s)
            b = s[k]
            if k not in rel:
                b = inv(b, p)
                rel[k] = {i: z * b % p for i, z in s.items()}
                wit.append(vec)
                break
            minusmod(s, rel[k], b, p)
    for k in sorted(rel):
        s = rel[k]
        for i, z in list(s.items()):
            if i != k and i in rel:
                minusmod(s, rel[i], z, p)
    return rel, wit


def rat(z, T):
    M = T
    w = z
    u, v = 0, 1
    while w * w > T // 2:
        M, w, u, v = w, M % w, v, u - M // w * v
    return Q(w, v)


def eliminate(rows, keys=None, verbose=True):
    """Exact substitution rules from linear relations (modular echelon + CRT + rational
    reconstruction, then exact verification of every relation) -- Lemma 7.1."""
    E0 = []
    for row in rows:
        g = intscale(row)[1]
        if g:
            E0.append(g)
    p = 1000000007
    if keys is None:
        keys = sorted(set(k for g in E0 for k in g))
    num = {k: i for i, k in enumerate(keys)}
    assert len(num) == len(keys)
    E = [{num[a]: x for a, x in g.items()} for g in E0]
    R, small = echelon(E, p)
    M = p
    proj = {}
    for q in (1000000009, 998244353, 1000003, 2013265921, 754974721, 32452843, 86028121):
        if proj:
            break
        S, _ = echelon(small, q)
        if R.keys() != S.keys():
            continue
        iq = inv(M, q)

        def combine(x, y):
            return x + ((y - x) * iq % q) * M
        for k, v in list(R.items()):
            u = S[k]
            R[k] = {i: combine(v.get(i, 0), u.get(i, 0)) for i in v.keys() | u.keys()}
        M *= q
        rel = []
        for i, k in enumerate(keys):
            if i in R:
                f = {j: -rat(z, M) for j, z in R[i].items() if j != i}
                if max((max(abs(x.numerator), x.denominator) for x in f.values()), default=0) ** 2 > M // 200:
                    proj = {}
                    break
            else:
                f = {i: 1}
            proj[k] = {keys[j]: x for j, x in f.items()}
            rel.append(intscale(f))
    assert proj and len(proj) == len(keys) and len(R) == len(small)
    for g in small:
        m = 1
        for i in g:
            m = lcm(m, rel[i][0])
        s = {}
        for i, x in g.items():
            d, f = rel[i]
            add(s, f, (m // d) * x)
        assert not s
    if verbose:
        print("rank table:", len(E0), len(keys), len(R), flush=True)
    return proj


def pair_rows(kmin, kmax, ncol_max=4):
    """Relations (6) from formal (D+1)-row exponent matrices, total order kmin..kmax."""
    rows = []

    def out(A):
        assert order(A[0]) == 1 and len(A) == D + 1
        assert not any(map(sum, A)) and not any(map(sum, tr(A)))
        rows.append(expand_degree1(A, 0))
    for k in range(kmin, kmax + 1):
        for n in range(2, min(ncol_max, k // 2) + 1):
            for c in parts(k, n, 2, k // 2):
                for r in parts(k, D + 1, 1, k // 2):
                    allAB(r, c, out)
    return rows


def pairtable(kmax=11, ncol_max=4, I=None):
    global Epair
    rows = pair_rows(D + 1, kmax, ncol_max)
    keys = sorted(set(k for g in rows for k in g), key=lambda A: (wt(A), A))
    if I is not None:
        keys = [keys[i] for i in I] + [k for i, k in enumerate(keys) if i not in I]
    Epair = eliminate(rows, keys)
    return Epair


@memo
def partition(n):
    if not n:
        return ((),)
    return tuple(a + (j,) for a in partition(n - 1) for j in range(max(a, default=-1) + 2))


def fall(n, k):
    return n * fall(n - 1, k - 1) if k else 1


MISSES = Counter()


def _epair_get(A):
    # symbols not touched by any pair relation stay free (counted, so validation can insist on none)
    if A in Epair:
        return Epair[A]
    MISSES['pair'] += 1
    return {A: 1}


@memo
def rep_pair(A):
    if not A:
        return lin(evpair(A), _epair_get)
    n = len(A[0])
    v = {}
    for s in partition(n):
        k = 1 + max(s)
        if k > D:
            continue
        B = tuple(tuple(sum(x for i, x in zip(s, a) if i == j) for j in range(k)) for a in A)
        add(v, evpair(canonpair(B)), Q(fall(D, k), D ** n))
    return lin(v, _epair_get)


def sortleft(A):
    return basic(tr(basic(tr(A))))


def apair(*args):
    return rep_pair(sortleft(tr(args)))


# ---------------------------------------------------------------- mixed moments (complete family)
def normalize(c):
    new = {}
    return tuple(new.setdefault(s, len(new)) for s in c)


@memo1
def cmix(c, A):
    B = tr(A)
    keep = tuple(i for i, b in enumerate(B) if any(b))
    K = []
    for p in itertools.permutations(keep):
        T = tr(perm(B, p))
        K.append((normalize(perm(c, p)), min(basic(T), basic(opposite(T)))))
    return min(K)


def mk(c, *args):
    return cmix(c, basic(tr(args)))


def special(a):
    return VANISH and sorted(a) == sorted(ALPHA)


rows0 = {}


@memo
def evmix(K):
    c, A = K
    assert len(A) <= D and not any(map(sum, A)) and not any(map(sum, tr(A)))
    B = tr(A)
    zero = any(order(b) == 1 or special(b) for b in B)
    types = sorted(set(c))
    if len(types) <= 1:
        v = rep_pair(A)
        v = {((), a): x for a, x in v.items()}
        if zero:
            rows0[K] = v
            return {}
        return v
    if zero:
        return {}
    for i, b in enumerate(B):
        if order(b) == 2 and c.count(c[i]) == 1:
            v = {}
            for t in types:
                if t != c[i]:
                    add(v, evmix(cmix(c[:i] + (t,) + c[i + 1:], A)), -Q(1, D + 1 - len(types)))
            return v
    return {K: 1}


def shift(a, i, j):
    return tuple(x + (t == i) - (t == j) for t, x in enumerate(a))


def mixeq(A, rows, used, limit):
    def val(S, args):
        v = evmix(mk(S, *args))
        used.update(v)
        return v
    for s in partition(3):
        val(s, tr(A))
    for a, b, c in sorted(set(itertools.permutations(tr(A)))):
        if a > b:
            continue
        combs = {(i, j): (shift(a, i, j), shift(b, j, i), c) for i in range(D) for j in range(D)}
        if max(map(wt, combs.values())) <= limit:
            sets = ((0, 1, 2), (0, 1, 0), (0, 1, 1)) if any(c) else ((0, 1, 0),)
            for s in sets:
                v = {}
                for (i, j), q in combs.items():
                    if i != j:
                        add(v, val(s, q))
                if v:
                    rows.append(v)
        for s in (((0, 0, 0), (0, 0, 1)) if any(c) else ((0, 0, 0),)):
            for i in range(D):
                for inv0 in range(2):
                    comb = [combs[(j, i) if inv0 else (i, j)] for j in range(D)]
                    if max(map(wt, comb)) <= limit:
                        v = {}
                        for B in comb:
                            add(v, val(s, B))
                        add(v, val(s[-2:], (neg(c), c)), -1)
                        if v:
                            rows.append(v)


def sortedv(a):
    return min(tuple(sorted(a)), tuple(sorted(neg(a))))


def triples(limit):
    g = [list(vecs(k, D)) for k in range(limit // 2 + 1)]
    for n, ga in enumerate(g):
        for a in sorted(set(map(sortedv, ga))):
            s = set()
            for gb in g[:n + 1]:
                for b in gb:
                    c = neg(plus(a, b))
                    if order(c) <= order(b) and wt((a, b, c)) <= limit:
                        s.add(tuple(sorted(zip(a, b, c))))
            yield from sorted(s)


def mix_rows(limit):
    rows = []
    keys = set()
    for A in triples(limit):
        mixeq(A, rows, keys, limit)
    for g in rows0.values():
        keys.update(g)
        rows.append(g)
    return rows, keys


def mixtable(limit, I=None):
    rows, keys = mix_rows(limit)
    keys = sorted(keys, key=lambda t: (bool(t[0]), wt(t[1]), t))
    if I is not None:
        keys = [keys[i] for i in I] + [k for i, k in enumerate(keys) if i not in I]
    return eliminate(rows, keys)


# ---------------------------------------------------------------- positive forms
def permsign(L):
    pp_ = [itertools.permutations(s) for s in L]
    for ls in itertools.product(*pp_):
        p = list(range(D))
        invn = 0
        for a, b in zip(L, ls):
            for i, z in enumerate(b):
                p[a[i]] = z
                invn += sum(x > z for x in b[:i])
        yield tuple(p), (-1) ** invn


def polynomial(lam, t, v):
    L = []
    h = 1
    for r in lam:
        L.append(tuple(range(h, h + r)))
        h += r
    H = [tuple(s[j] for s in L if len(s) > j) for j in range(max(lam))]
    f = {}
    for q, sgn in permsign(H):
        for p, _ in permsign(L):
            add(f, {(t, perm(perm(v, q), p)): sgn})
    return f


def posdef(B, minpivot=Q(0)):
    B = [list(map(Q, a)) for a in B]
    while B:
        q = B.pop()
        p = q.pop()
        assert p > minpivot
        B = [[x - y * a / p for x, a in zip(b, q)] for b, y in zip(B, q)]


def makeZ(m, a, minpivot=Q(0)):
    assert len(a) * 2 == m * (m + 1)
    itera = iter(a)
    Z = [[0] * m for _ in range(m)]
    for i in range(m):
        for j in range(i + 1):
            Z[i][j] = Z[j][i] = next(itera)
    posdef(Z, minpivot)
    return Z


@memo1
def tagmom(X, Y):
    s, a = X
    t, v = Y
    b = neg(v)
    args = a, b, neg(plus(a, b))
    K = mk((s, t, 0), *args)
    if not s * t:
        return K, None
    return K, mk((1, 2, 0), *args)


def product(h, x, y, z):
    """Adds (D-1) * Re E F_x conj(F_y) * z to h (Lemma 6.1)."""
    for X, p in x.items():
        for Y, q in y.items():
            K, L = tagmom(X, Y)
            s = z * p * q
            if L is None:
                h[K] += (D - 1) * s
            else:
                h[K] += s
                h[L] += (D - 2) * s




def main():
    if sys.flags.optimize:
        raise SystemExit("Refusing to run with -O / PYTHONOPTIMIZE: every check in this verifier is an assertion.")
    path = sys.argv[1] if len(sys.argv) > 1 else "cert_d6_data.json"
    raw = open(path, "rb").read()
    print("certificate", path, "sha256", hashlib.sha256(raw).hexdigest())
    cert = json.loads(raw)
    data = [(tuple(lam), [(t, tuple(v)) for t, v in ws], e, a) for lam, ws, e, a in cert["data"]]
    limit = cert["limit"]
    pairtable(limit, 4)
    Emix = mixtable(limit)
    E = max(e for lam, ws, e, a in data)
    h = Counter()
    for lam, ws, e, a in data:
        assert sum(lam) == D - 1 and all(t in (0, 1) and len(v) == D and sum(v) == 0 for t, v in ws)
        B = [polynomial(lam, t, v) for t, v in ws]
        m = len(B)
        Z = makeZ(m, a, minpivot=Q(0))
        for i in range(m):
            for j in range(i + 1):
                product(h, B[i], B[j], Z[i][j] * (1 + (i != j)) * 10 ** (E - e))
    ans = lin(lin(h, evmix), lambda k: Emix[k] if k in Emix else {k: 1})
    f = ans.pop(((), ()), Q(0))
    v = sum(abs(y) for y in ans.values())
    print("constant f       =", f, "~ %.6e" % float(f))
    print("sum |beta|       =", v, "~ %.6e" % float(v))
    print("f + sum|beta|    ~ %.6e" % float(f + v))
    if not (f + v < 0):
        raise SystemExit("NOT VERIFIED: f + sum|beta| >= 0")
    print("VERIFIED: the averaged positive form is <= f + sum|beta| < 0, a contradiction; no 7 MUBs in C^6.")


if __name__ == "__main__":
    main()

